Study of galaxies in the Eridanus void. Sample and oxygen abundances

We present a sample of 66 galaxies belonging to the equatorial part (Dec.= -7$^o$, +7$^o$) of the large so called Eridanus void (after Fairall 1998). The void galaxies are selected as to be separated from the luminous galaxies ($M_{\rm B} < M_{\rm B}^{*} +1$), delineating the void, by more than 2 Mpc. Our main goal is to study systematically the evolutionary parameters of the void sample (metallicity and gas content) and to compare the void galaxy properties with their counterparts residing in denser environments. Besides the general galaxy parameters, compiled mainly from the literature, we present the results of dedicated observations to measure the oxygen abundance O/H in HII-regions of 23 void galaxies obtained with the 11-m SALT telescope (SAAO) and the 6-m BTA telescope (SAO), as well as the O/H estimates derived from the analysis of the SDSS DR12 spectra for 3 objects. We compiled all available data on O/H in 36 these void galaxies, including those for 11 galaxies available in the literature (for one object both SDSS and SALT spectra were used), and analyze this data in relation to galaxy luminosity ($\log$(O/H) versus $M_{\rm B}$). Comparing them with the control sample of similar type galaxies from the Local Volume, we find clear evidence for a substantially lower average metallicity of the Eridanus void galaxies. This result matches well the conclusions of our recent similar study for galaxies in the Lynx-Cancer void.

==> latex.sh <==
latex Erid_void_OH.tex
dvips Erid_void_OH.dvi -o  Erid_void_OH.ps
#rm *.log *.aux *.dvi
rm *.dvi *.log
gv Erid_void_OH.ps &


==> latextab.sh <==
latex Lines_SALT_tab.tex
dvips Lines_SALT_tab.dvi -o  Lines_SALT_tab.ps
#rm *.log *.aux *.dvi
rm *.dvi *.log
gv Lines_SALT_tab.ps &

